Cohort Query Processing

Modern Internet applications often produce a large volume of user activity records. Data analysts are interested in cohort analysis, or finding unusual user behavioral trends, in these large tables of activity records. In a traditional database system, cohort analysis queries are both painful to specify and expensive to evaluate. We propose to extend database systems to support cohort analysis. We do so by extending SQL with three new operators. We devise three different evaluation schemes for cohort query processing. Two of them adopt a non-intrusive approach. The third approach employs a columnar based evaluation scheme with optimizations specifically designed for cohort query processing. Our experimental results confirm the performance benefits of our proposed columnar database system, compared against the two non-intrusive approaches that implement cohort queries on top of regular relational databases.

==> data/birth/plot.sh <==
#!/usr/local/bin/gnuplot -pe

reset
unset multiplot
set xlabel
set ylabel
set terminal postscript eps enhanced color 
set output 'bs.eps'

set size 0.4, 0.4

set style data line

set datafile missing '-'

#set mytics 1
#set xtics font ", 22" offset character 0,0,0

set xlabel "day" font ", 18" offset character 0,0.0,0
set ylabel "time (normalized)" offset character 2,0 font ", 18"

#set logscale y 2
#set logscale x 2
#set mytics 2


set ytics 0.2
set mytics 2

set style line 11 lt 1 lc rgb '#0072bd' # blue
set style line 12 lt 2 lc rgb '#d95319' # orange
set style line 13 lt 3 lc rgb '#edb120' # yellow
set style line 14 lt 4 lc rgb '#7e2f8e' # purple
set style line 15 lt 5 lc rgb '#77ac30' # green
set style line 16 lt 6 lc rgb '#4dbeee' # light-blue
set style line 17 lt 7 lc rgb '#a2142f' # red

#set key right top Left reverse box width 5 font ", 20" at graph 0.99, 0.85
#set key right bottom Left reverse width 1 box 1 offset character 80, 5, 0 font ", 24" 
set key left top Left reverse #box width -1
set key spacing 1.1 autotitle columnhead
#unset key

#set label 'COHANA' font ",11" at 32,3 center tc ls 11
#set label 'PG-F' font ",11" at 4,55000 center tc ls 12
#set label 'PG-M' rotate by 15 font ",11" at 45,20000 center tc ls 13
#set label 'MONET-F' rotate by 20 font ",11" at 2,90 center tc ls 14

plot 'bs.dat' using 1:2 ls 11 lw 2,\
    '' using 1:3 ls 12  lw 2,\
    '' using 1:4 ls 13  lw 2


==> data/csize/plot.sh <==
#!/usr/bin/gnuplot -pe

reset
unset multiplot
set xlabel
set ylabel
set terminal postscript eps enhanced color 
set output 'q1.eps'

set size 0.4, 0.4

#set style data linespoint

set style data histogram
set style histogram cluster gap 1
set style fill pattern 3 border 2 

set datafile missing '-'

#set mytics 1
#set xtics font ", 22" offset character 0,0,0

set xlabel "scale" font ", 18" offset character 0,0.0,0
set ylabel "time (s)" offset character 3,0 font ", 18"

set logscale y 2
set logscale x 2
set mytics 2

set style line 11 lt 1 pt 1 lc rgb '#0072bd' # blue
set style line 12 lt 2 pt 2 lc rgb '#d95319' # orange
set style line 13 lt 3 pt 3 lc rgb '#edb120' # yellow
set style line 14 lt 4 pt 4 lc rgb '#7e2f8e' # purple
set style line 15 lt 5 pt 5 lc rgb '#77ac30' # green
set style line 16 lt 6 pt 6 lc rgb '#4dbeee' # light-blue
set style line 17 lt 7 pt 7 lc rgb '#a2142f' # red

#set key right top Left reverse box width 5 font ", 20" at graph 0.99, 0.85
#set key right bottom Left reverse width 1 box 1 offset character 80, 5, 0 font ", 24" 
set key left top Left reverse
set key spacing 1.1 autotitle columnhead
#unset key

#set label 'COHANA' font ",11" at 32,3 center tc ls 11
#set label 'PG-F' font ",11" at 4,55000 center tc ls 12
#set label 'PG-M' rotate by 15 font ",11" at 45,20000 center tc ls 13
#set label 'MONET-F' rotate by 20 font ",11" at 2,90 center tc ls 14

plot 'q1.dat' using 1:2 ls 11 lw 2,\
    '' using 1:3 ls 12  lw 2,\
    '' using 1:4 ls 13  lw 2,\
    '' using 1:5 ls 14  lw 2


==> data/csize/plotsize.sh <==
#!/usr/bin/gnuplot -pe

reset
unset multiplot
set xlabel
set ylabel
set terminal postscript eps enhanced  color
set output 'size.eps'

set size 0.4, 0.4


set datafile missing '-'

#set mytics 1
#set xtics font ", 22" offset character 0,0,0

set xlabel "scale" font ", 18" offset character 0,0.0,0
set ylabel "size (MB)" offset character 0,0 font ", 18"

set logscale y 10 
#set logscale x 2
set mytics 5
set format y "10^{%L}"

set grid my
set grid y

set style line 11 lt 1 pt 1 lc rgb '#0072bd' # blue
set style line 12 lt 2 pt 2 lc rgb '#d95319' # orange
set style line 13 lt 3 pt 3 lc rgb '#edb120' # yellow
set style line 14 lt 4 pt 4 lc rgb '#7e2f8e' # purple
set style line 15 lt 5 pt 5 lc rgb '#77ac30' # green
set style line 16 lt 6 pt 6 lc rgb '#4dbeee' # light-blue
set style line 17 lt 7 pt 7 lc rgb '#a2142f' # red

#set style data linespoint
set style data histogram
set style histogram cluster gap 1
set style fill pattern 3 border 2 

#set key right top Left reverse box width 5 font ", 20" at graph 0.99, 0.85
#set key right bottom Left reverse width 1 box 1 offset character 80, 5, 0 font ", 24" 
set key left top Left reverse
set key spacing 1 autotitle columnhead
#unset key

#set label 'COHANA' font ",11" at 32,3 center tc ls 11
#set label 'PG-F' font ",11" at 4,55000 center tc ls 12
#set label 'PG-M' rotate by 15 font ",11" at 45,20000 center tc ls 13
#set label 'MONET-F' rotate by 20 font ",11" at 2,90 center tc ls 14

plot 'size.dat' using 2:xtic(1),\
    '' u 3, '' u 4, '' u 5
#    '' using 3:xtic(1) lt 12,\
#    '' using 4:xtic(1) lt 13,\
#    '' using 5:xtic(1) lt 15


==> data/csize/size.sh <==
#!/usr/bin/gnuplot -pe

reset
unset multiplot
set xlabel
set ylabel
set terminal postscript eps enhanced color 
set output 'q1.eps'

set size 0.4, 0.4

#set style data linespoint

set style data histogram
set style histogram cluster gap 1
set style fill pattern 3 border 2 

set datafile missing '-'

set grid y
set grid my
#set xtics font ", 22" offset character 0,0,0

set xlabel "scale" font ", 18" offset character 0,0.0,0
set ylabel "time (s)" offset character 0,0 font ", 18"

set logscale y 10
#set logscale x 2
set format y "10^{%L}"
set mytics 5 

set style line 11 lt 1 pt 1 lc rgb '#0072bd' # blue
set style line 12 lt 2 pt 2 lc rgb '#d95319' # orange
set style line 13 lt 3 pt 3 lc rgb '#edb120' # yellow
set style line 14 lt 4 pt 4 lc rgb '#7e2f8e' # purple
set style line 15 lt 5 pt 5 lc rgb '#77ac30' # green
set style line 16 lt 6 pt 6 lc rgb '#4dbeee' # light-blue
set style line 17 lt 7 pt 7 lc rgb '#a2142f' # red

#set key right top Left reverse box width 5 font ", 20" at graph 0.99, 0.85
#set key right bottom Left reverse width 1 box 1 offset character 80, 5, 0 font ", 24" 
set key left top Left reverse
set key spacing 1.0 autotitle columnhead
#unset key

#set label 'COHANA' font ",11" at 32,3 center tc ls 11
#set label 'PG-F' font ",11" at 4,55000 center tc ls 12
#set label 'PG-M' rotate by 15 font ",11" at 45,20000 center tc ls 13
#set label 'MONET-F' rotate by 20 font ",11" at 2,90 center tc ls 14

plot 'q1.dat' using 2:xtic(1),\
    '' u 3, '' u 4, '' u 5

